Trimmed Conformal Prediction for High-Dimensional Models

In regression, conformal prediction is a general methodology to construct prediction intervals in a distribution-free manner. Although conformal prediction guarantees strong statistical property for predictive inference, its inherent computational challenge has attracted the attention of researchers in the community. In this paper, we propose a new framework, called Trimmed Conformal Prediction (TCP), based on two stage procedure, a trimming step and a prediction step. The idea is to use a preliminary trimming step to substantially reduce the range of possible values for the prediction interval, and then applying conformal prediction becomes far more efficient. As is the case of conformal prediction, TCP can be applied to any regression method, and further offers both statistical accuracy and computational gains. For a specific example, we also show how TCP can be implemented in the sparse regression setting. The experiments on both synthetic and real data validate the empirical performance of TCP.

==> anc/bike_script.m <==
%% Preparation
install_glmnet;
getBikeData;
%% Import the data
[~, ~, raw] = xlsread('3quarters.xlsx');
raw(cellfun(@(x) ~isempty(x) && isnumeric(x) && isnan(x),raw)) = {''};

%% Replace non-numeric cells with NaN
R = cellfun(@(x) ~isnumeric(x) && ~islogical(x),raw); % Find non-numeric cells
raw(R) = {NaN}; % Replace non-numeric cells

%% Create output variable
quartersS1 = reshape([raw{:}],size(raw));

%% Clear temporary variables
clearvars raw R;

%% Getting data
data = quartersS1;
ndays = size(data,1);

%% run methods
rng(1);
testdays = randsample(1:ndays,10); % 10 randomly chosen test days
[yrangewidths_random,ytrialwidths_random,ycover_random] = ...
    runBikeData(data,testdays);

testdays = ndays; % test day = last day
[yrangewidths_last,ytrialwidths_last,ycover_last] = ...
    runBikeData(data,testdays);

%% results for random test days (exchangeability holds)

round([mean(mean(yrangewidths_random(:,:,1))),...
    mean(mean(yrangewidths_random(:,:,2))),...
    mean(mean(yrangewidths_random(:,:,3))),...
    mean(mean(yrangewidths_random(:,:,4)));
 mean(mean(ytrialwidths_random(:,:,1))),...
    mean(mean(ytrialwidths_random(:,:,2))),...
    mean(mean(ytrialwidths_random(:,:,3))),...
    mean(mean(ytrialwidths_random(:,:,4)));
 100*mean(mean(ycover_random(:,:,1))),...
    100*mean(mean(ycover_random(:,:,2))),...
    100*mean(mean(ycover_random(:,:,3))),...
    100*mean(mean(ycover_random(:,:,4)))],2)

% 
% ans =
% 
%    11.0900   11.0800   10.9600   11.4700
%    37.2100   21.4000   18.0300         0
%    92.1500   92.1500   91.6800   88.3200
%     
%% results for last test day (exchangeability does not hold)

round([mean(mean(yrangewidths_last(:,:,1))),...
    mean(mean(yrangewidths_last(:,:,2))),...
    mean(mean(yrangewidths_last(:,:,3))),...
    mean(mean(yrangewidths_last(:,:,4)));
 mean(mean(ytrialwidths_last(:,:,1))),...
    mean(mean(ytrialwidths_last(:,:,2))),...
    mean(mean(ytrialwidths_last(:,:,3))),...
    mean(mean(ytrialwidths_last(:,:,4)));
 100*mean(mean(ycover_last(:,:,1))),...
    100*mean(mean(ycover_last(:,:,2))),...
    100*mean(mean(ycover_last(:,:,3))),...
    100*mean(mean(ycover_last(:,:,4)))],2)

% 
% ans =
% 
%    11.3600   11.3800   11.1400   11.4300
%    37.1900   22.3400   18.1500         0
%    85.9800   85.9800   85.9800   85.0500



==> anc/conformalAllMethods.m <==
%% Conformal prediction : compare four methods
function [yranges,ywidths] = ...
    conformalAllMethods(X,Y,xnew,lambda,rho,alpha,ngrid)
% X, Y      input data
% xnew      new point of x
% lambda    penalty parameter for lasso
% rho       penalty parameter for ridge
% alpha     confidence level
% ngrid     number of grid points to use in [-ymax,ymax]

%%
n = length(Y);

% method 1: lasso on [-ymax,ymax]
ytrim_max = [-max(abs(Y)) max(abs(Y))];

% method 2: lasso after trimming with ridge
ytrim_ridge = conformalRidge(X,Y,xnew,rho,1/(n+1));

% method 3: lasso after trimming with split lasso
ytrim_split = conformalLassoSplit(X,Y,xnew,lambda/sqrt(2),...
    1/(n/2+1),1:(n/2));

ymin = min([ytrim_max(1),ytrim_ridge(1),ytrim_split(1)]);
ymax = max([ytrim_max(2),ytrim_ridge(2),ytrim_split(2)]);
ytrial = ymin + (ymax-ymin)*(0:(1/ngrid):1);

yrange_lasso_prelim = conformalLasso(X,Y,xnew,ytrial,lambda,alpha);

yrange_lasso = [max(yrange_lasso_prelim(1),ytrim_max(1)),...
    min(yrange_lasso_prelim(2),ytrim_max(2))];

yrange_lasso_ridgetrim = [max(yrange_lasso_prelim(1),ytrim_ridge(1)),...
    min(yrange_lasso_prelim(2),ytrim_ridge(2))];

yrange_lasso_splittrim = [max(yrange_lasso_prelim(1),ytrim_split(1)),...
    min(yrange_lasso_prelim(2),ytrim_split(2))];

% method 4: split conformal lasso
yrange_split = conformalLassoSplit(X,Y,xnew,lambda/sqrt(2),...
    alpha,1:(n/2));

yranges = [yrange_lasso; yrange_lasso_ridgetrim; yrange_lasso_splittrim; yrange_split];
ywidths = [range(ytrim_max), range(ytrim_ridge), range(ytrim_split), 0];

end

==> anc/conformalLasso.m <==
%% Conformal prediction using the lasso
function yrange = conformalLasso(X,Y,xnew,ytrial,lambda,alpha)
% X, Y      input data
% xnew      new point of x
% ytrial    set of y values to test
% lambda    penalty parameter for lasso
% alpha     confidence level

%% prepare for fitting
addpath(genpath(pwd));
X_withnew = [X;xnew'];
[n,p] = size(X);
ny = length(ytrial);
ytrial = sort(ytrial);

% Tune GLMNET
options = glmnetSet();
options.standardize = false;        % original X
options.intr = false;               % no intersection
options.standardize_resp = false;   % original Y
options.alpha = 1.0;                % Lasso (no L2 norm penalty)
options.thresh = 1E-12;
options.nlambda = 1;
options.lambda = lambda/n;

ytrial_in_ypredict = zeros(ny,1);

%% run lasso and test each point for inclusion
for iy = 1:ny,
    beta = glmnetCoef(glmnet(X_withnew,[Y;ytrial(iy)],[],options));
    beta = beta(2:(p+1));
    resid = [Y;ytrial(iy)] - X_withnew*beta;
    if(abs(resid(n+1))<=quantile(abs(resid),1-alpha))
        ytrial_in_ypredict(iy) = 1; % include y value in prediction interval
    end
end

%% to be conservative, move out by one grid point
indmin = max(1,min(find(ytrial_in_ypredict==1))-1);
indmax = min(length(ytrial),max(find(ytrial_in_ypredict==1))+1);

yrange = ytrial([indmin indmax]);

end

==> anc/conformalLassoSplit.m <==
%% Split conformal prediction using the lasso
function yrange = ...
    conformalLassoSplit(X,Y,xnew,lambda,alpha,I1)
% X, Y      input data
% xnew      new point of x
% lambda    penalty parameter for lasso
% alpha     confidence level
% I1        set of training data points for fitting model
    
% prepare for fitting
addpath(genpath(pwd));
X_withnew = [X;xnew'];
[n,p] = size(X);
I2 = setdiff(1:n,I1);

% Tune GLMNET
options = glmnetSet();
options.standardize = false;        % original X
options.intr = false;               % no intersection
options.standardize_resp = false;   % original Y
options.alpha = 1.0;                % Lasso (no L2 norm penalty)
options.thresh = 1E-12;
options.nlambda = 1;
options.lambda = lambda/n;

% run lasso and get range of prediction interval

beta = glmnetCoef(glmnet(X(I1,:),Y(I1),[],options));
beta = beta(2:(p+1));
mu = xnew'*beta;
resid = Y(I2)-X(I2,:)*beta;
err = quantile(abs(resid),1-(1+1/length(I2))*alpha);
% need resid for new point to be < (length(I2)+1)*alpha many points

yrange = [mu-err, mu+err];

end

==> anc/conformalRidge.m <==
%% Conformal prediction using ridge regression
function yrange = ...
    conformalRidge(X,Y,xnew,rho,alpha)
% X, Y      input data
% xnew      new point of x
% rho    penalty parameter for ridge (1/2*||Y-X*b||^2+lambda/2*||b||^2)
% alpha     confidence level

%%
[n,p] = size(X);

X_withnew = [X;xnew'];
tempmat = eye(n+1) - ...
    X_withnew*((X_withnew'*X_withnew+rho*eye(p))\X_withnew');

A = tempmat*[Y;0];
B = tempmat*[zeros(n,1);1];

roots = ([(A(n+1)-A(1:n))./(B(1:n)-B(n+1)),...
    (-A(1:n)-A(n+1))./(B(n+1)+B(1:n))]');
root1 = min(roots); root2 = max(roots);
[root1sort,root1ord] = sort(root1);
[root2sort,root2ord] = sort(root2,'descend');

%%

% now need to find the range over which 
% y is contained in (n+1)*(1-alpha) - 1 of the (roots1(i),roots2(i))'s
% note that max(roots1) < min(roots2)
n_outside = floor((n+1)*alpha); % should *not* lie in this many intervals
temp = zeros(n_outside,1);
for i=1:n_outside,
    temp(i) = length(unique([root1ord(1:(i-1)) root2ord(1:(i-1))]));
end
i = max(find(temp<=n_outside));
yrange = [root1sort(i), root2sort(i)];
end

==> anc/getBikeData.m <==
filex1 = 'https://www.capitalbikeshare.com/assets/files/trip-history-data/2010-4th-quarter.csv';
filename1='2010-4th-quarter.csv';
outfilename1 = websave(filename1,filex1);

filex2 = 'https://www.capitalbikeshare.com/assets/files/trip-history-data/2011-1st-quarter.csv';
filename2='2011-1st-quarter.csv';
outfilename2 = websave(filename2,filex2);

filex3 = 'https://www.capitalbikeshare.com/assets/files/trip-history-data/2011-2nd-quarter.csv';
filename3='2011-2nd-quarter.csv';
outfilename3 = websave(filename3,filex3);


%% 2010-4th-quarter.csv
filename = outfilename1;
delimiter = {',','(',')'};
startRow = 2;
formatSpec = '%*s%s%*s%*s%s%[^\n\r]';
fileID = fopen(filename,'r');
dataArray = textscan(fileID, formatSpec, 'Delimiter', delimiter, 'HeaderLines' ,startRow-1, 'ReturnOnError', false);
fclose(fileID);

%% Convert the contents of columns containing numeric strings to numbers.
% Replace non-numeric strings with NaN.
raw = repmat({''},length(dataArray{1}),length(dataArray)-1);
for col=1:length(dataArray)-1
    raw(1:length(dataArray{col}),col) = dataArray{col};
end
numericData = NaN(size(dataArray{1},1),size(dataArray,2));

% Converts strings in the input cell array to numbers. Replaced non-numeric
% strings with NaN.
rawData = dataArray{2};
for row=1:size(rawData, 1);
    % Create a regular expression to detect and remove non-numeric prefixes and
    % suffixes.
    regexstr = '(?<prefix>.*?)(?<numbers>([-]*(\d+[\,]*)+[\.]{0,1}\d*[eEdD]{0,1}[-+]*\d*[i]{0,1})|([-]*(\d+[\,]*)*[\.]{1,1}\d+[eEdD]{0,1}[-+]*\d*[i]{0,1}))(?<suffix>.*)';
    try
        result = regexp(rawData{row}, regexstr, 'names');
        numbers = result.numbers;
        
        % Detected commas in non-thousand locations.
        invalidThousandsSeparator = false;
        if any(numbers==',');
            thousandsRegExp = '^\d+?(\,\d{3})*\.{0,1}\d*$';
            if isempty(regexp(numbers, thousandsRegExp, 'once'));
                numbers = NaN;
                invalidThousandsSeparator = true;
            end
        end
        % Convert numeric strings to numbers.
        if ~invalidThousandsSeparator;
            numbers = textscan(strrep(numbers, ',', ''), '%f');
            numericData(row, 2) = numbers{1};
            raw{row, 2} = numbers{1};
        end
    catch me
    end
end

try
    dates{1} = datetime(dataArray{1}, 'Format', 'MM/dd/yyyy HH:mm', 'InputFormat', 'MM/dd/yyyy HH:mm');
catch
    try
        % Handle dates surrounded by quotes
        dataArray{1} = cellfun(@(x) x(2:end-1), dataArray{1}, 'UniformOutput', false);
        dates{1} = datetime(dataArray{1}, 'Format', 'MM/dd/yyyy HH:mm', 'InputFormat', 'MM/dd/yyyy HH:mm');
    catch
        dates{1} = repmat(datetime([NaN NaN NaN]), size(dataArray{1}));
    end
end

anyBlankDates = cellfun(@isempty, dataArray{1});
anyInvalidDates = isnan(dates{1}.Hour) - anyBlankDates;
dates = dates(:,1);

rawNumericColumns = raw(:, 2);

R = cellfun(@(x) ~isnumeric(x) && ~islogical(x),rawNumericColumns); % Find non-numeric cells
rawNumericColumns(R) = {NaN}; % Replace non-numeric cells

Startdate = dates{:, 1};
Startstation = cell2mat(rawNumericColumns(:, 1));

clearvars filename delimiter startRow formatSpec fileID dataArray ans raw col numericData rawData row regexstr result numbers invalidThousandsSeparator thousandsRegExp me dates blankDates anyBlankDates invalidDates anyInvalidDates rawNumericColumns R;


%% 2011-1st-quarter.csv

filename = outfilename2;
delimiter = {',','(',')'};
startRow = 2;
formatSpec = '%*s%s%*s%*s%s%[^\n\r]';
fileID = fopen(filename,'r');
dataArray = textscan(fileID, formatSpec, 'Delimiter', delimiter, 'HeaderLines' ,startRow-1, 'ReturnOnError', false);
fclose(fileID);

%% Convert the contents of columns containing numeric strings to numbers.
% Replace non-numeric strings with NaN.
raw = repmat({''},length(dataArray{1}),length(dataArray)-1);
for col=1:length(dataArray)-1
    raw(1:length(dataArray{col}),col) = dataArray{col};
end
numericData = NaN(size(dataArray{1},1),size(dataArray,2));

% Converts strings in the input cell array to numbers. Replaced non-numeric
% strings with NaN.
rawData = dataArray{2};
for row=1:size(rawData, 1);
    % Create a regular expression to detect and remove non-numeric prefixes and
    % suffixes.
    regexstr = '(?<prefix>.*?)(?<numbers>([-]*(\d+[\,]*)+[\.]{0,1}\d*[eEdD]{0,1}[-+]*\d*[i]{0,1})|([-]*(\d+[\,]*)*[\.]{1,1}\d+[eEdD]{0,1}[-+]*\d*[i]{0,1}))(?<suffix>.*)';
    try
        result = regexp(rawData{row}, regexstr, 'names');
        numbers = result.numbers;
        
        % Detected commas in non-thousand locations.
        invalidThousandsSeparator = false;
        if any(numbers==',');
            thousandsRegExp = '^\d+?(\,\d{3})*\.{0,1}\d*$';
            if isempty(regexp(numbers, thousandsRegExp, 'once'));
                numbers = NaN;
                invalidThousandsSeparator = true;
            end
        end
        % Convert numeric strings to numbers.
        if ~invalidThousandsSeparator;
            numbers = textscan(strrep(numbers, ',', ''), '%f');
            numericData(row, 2) = numbers{1};
            raw{row, 2} = numbers{1};
        end
    catch me
    end
end

try
    dates{1} = datetime(dataArray{1}, 'Format', 'MM/dd/yyyy HH:mm', 'InputFormat', 'MM/dd/yyyy HH:mm');
catch
    try
        % Handle dates surrounded by quotes
        dataArray{1} = cellfun(@(x) x(2:end-1), dataArray{1}, 'UniformOutput', false);
        dates{1} = datetime(dataArray{1}, 'Format', 'MM/dd/yyyy HH:mm', 'InputFormat', 'MM/dd/yyyy HH:mm');
    catch
        dates{1} = repmat(datetime([NaN NaN NaN]), size(dataArray{1}));
    end
end

anyBlankDates = cellfun(@isempty, dataArray{1});
anyInvalidDates = isnan(dates{1}.Hour) - anyBlankDates;
dates = dates(:,1);

rawNumericColumns = raw(:, 2);

R = cellfun(@(x) ~isnumeric(x) && ~islogical(x),rawNumericColumns); % Find non-numeric cells
rawNumericColumns(R) = {NaN}; % Replace non-numeric cells

Startdate2 = dates{:, 1};
Startstation2 = cell2mat(rawNumericColumns(:, 1));

clearvars filename delimiter startRow formatSpec fileID dataArray ans raw col numericData rawData row regexstr result numbers invalidThousandsSeparator thousandsRegExp me dates blankDates anyBlankDates invalidDates anyInvalidDates rawNumericColumns R;


%% 2011-2nd-quarter.csv


filename = outfilename3;
delimiter = {',','(',')'};
startRow = 2;
formatSpec = '%*s%s%*s%*s%s%[^\n\r]';
fileID = fopen(filename,'r');
dataArray = textscan(fileID, formatSpec, 'Delimiter', delimiter, 'HeaderLines' ,startRow-1, 'ReturnOnError', false);
fclose(fileID);
raw = repmat({''},length(dataArray{1}),length(dataArray)-1);
for col=1:length(dataArray)-1
    raw(1:length(dataArray{col}),col) = dataArray{col};
end
numericData = NaN(size(dataArray{1},1),size(dataArray,2));
rawData = dataArray{2};
for row=1:size(rawData, 1);
    % Create a regular expression to detect and remove non-numeric prefixes and
    % suffixes.
    regexstr = '(?<prefix>.*?)(?<numbers>([-]*(\d+[\,]*)+[\.]{0,1}\d*[eEdD]{0,1}[-+]*\d*[i]{0,1})|([-]*(\d+[\,]*)*[\.]{1,1}\d+[eEdD]{0,1}[-+]*\d*[i]{0,1}))(?<suffix>.*)';
    try
        result = regexp(rawData{row}, regexstr, 'names');
        numbers = result.numbers;
        
        % Detected commas in non-thousand locations.
        invalidThousandsSeparator = false;
        if any(numbers==',');
            thousandsRegExp = '^\d+?(\,\d{3})*\.{0,1}\d*$';
            if isempty(regexp(numbers, thousandsRegExp, 'once'));
                numbers = NaN;
                invalidThousandsSeparator = true;
            end
        end
        % Convert numeric strings to numbers.
        if ~invalidThousandsSeparator;
            numbers = textscan(strrep(numbers, ',', ''), '%f');
            numericData(row, 2) = numbers{1};
            raw{row, 2} = numbers{1};
        end
    catch me
    end
end

try
    dates{1} = datetime(dataArray{1}, 'Format', 'MM/dd/yyyy HH:mm', 'InputFormat', 'MM/dd/yyyy HH:mm');
catch
    try
        % Handle dates surrounded by quotes
        dataArray{1} = cellfun(@(x) x(2:end-1), dataArray{1}, 'UniformOutput', false);
        dates{1} = datetime(dataArray{1}, 'Format', 'MM/dd/yyyy HH:mm', 'InputFormat', 'MM/dd/yyyy HH:mm');
    catch
        dates{1} = repmat(datetime([NaN NaN NaN]), size(dataArray{1}));
    end
end

anyBlankDates = cellfun(@isempty, dataArray{1});
anyInvalidDates = isnan(dates{1}.Hour) - anyBlankDates;
dates = dates(:,1);

rawNumericColumns = raw(:, 2);

R = cellfun(@(x) ~isnumeric(x) && ~islogical(x),rawNumericColumns); % Find non-numeric cells
rawNumericColumns(R) = {NaN}; % Replace non-numeric cells

Startdate3 = dates{:, 1};
Startstation3 = cell2mat(rawNumericColumns(:, 1));

clearvars filename delimiter startRow formatSpec fileID dataArray ans raw col numericData rawData row regexstr result numbers invalidThousandsSeparator thousandsRegExp me dates blankDates anyBlankDates invalidDates anyInvalidDates rawNumericColumns R;


%% Frequency Table

formatOut = 'mm/dd/yy';
Date1=datestr(Startdate,formatOut);
Date2=datestr(Startdate2,formatOut);
Date3=datestr(Startdate3,formatOut);

Dates=[Date1; Date2; Date3];
Stations=[Startstation; Startstation2; Startstation3];

fre=crosstab(Dates,Stations);

write_name = '3quarters.xlsx';
xlswrite(write_name,fre);


==> anc/getSetting.m <==
function [X,Y,xnew,ynew,lambda] = getSetting(n,p,k,setting,noisetype,beta)
if setting==1    
    X = randn(n,p); xnew = randn(p,1);
    if noisetype == 1
        lambda = sqrt(log(p)*n);  
        Y = X*beta + randn(n,1);
        ynew = xnew'*beta + randn(1);
    else
        lambda = sqrt(5*log(p)*n/3);
        Y = X*beta + trnd(5,n,1);
        ynew = xnew'*beta + trnd(5,1);
    end
else
    S = repmat((1:p)',1,p); S = 0.9.^abs(S - S');
    X = mvnrnd(zeros(n,p),S);
    xnew = mvnrnd(zeros(1,p),S)';
    if noisetype == 1
        lambda = sqrt(log(p)*n);  
        Y = X*beta + randn(n,1);
        ynew = xnew'*beta + randn(1);
    else
        lambda = sqrt(5*log(p)*n/3);
        Y = X*beta + trnd(5,n,1);
        ynew = xnew'*beta + trnd(5,1);
    end
end
end

==> anc/install_glmnet.m <==
%% Install GLMNET if not already in the folder
if exist('glmnet','dir')==7
    disp('GLMNET already installed.')
    return
else
    disp('Installing GLMNET package')
    websave('glm','http://web.stanford.edu/~hastie/glmnet_matlab/glmnet_matlab.zip');
    unzip('glm.zip','glmnet');
    delete('glm.zip');
end

==> anc/runBikeData.m <==
function [yrangewidths,ytrialwidths,ycover] = runBikeData(data,testdays)
 
% data = bike data - data(i,j) = day i, station j
% testdays = which days to use as the test point

%% setup
[nn,pp]=size(data); ntest = length(testdays);
data_means = mean(data);
data_norms = sqrt(sum((data - ones(nn,1)*data_means).^2));
% center & normalize columns
data1 = (data-ones(nn,1)*data_means)./(ones(nn,1)*data_norms);

%%
yrangewidths = zeros(ntest,pp,4);
ytrialwidths = zeros(ntest,pp,4);
ycover = zeros(ntest,pp,4);


%%
tic;

for yind = 1:pp
    for testind = 1:ntest
        strcat('Station #',num2str(yind),', Test day #',num2str(testind),...
            ', time elapsed = ',num2str(round(toc,1)),'sec')

        % response = station #yind
        % features = all other stations
        % normalized
        Y = data1(:,yind);
        X = data1(:,setdiff(1:pp,yind));
        
        traindays = setdiff(1:nn,testdays(testind));
        
        Xtrain = X(traindays,:);
        Ytrain = Y(traindays);
        xnew = X(testdays(testind),:)';
        ynew = Y(testdays(testind));

        %% run conformal inference methods
        
        alpha = 0.1;

        lambda = 0.1;
        rho = 1;
        ngrid = 1000;
        [yranges,ywidths] = ...
                conformalAllMethods(Xtrain,Ytrain,xnew,lambda,rho,alpha,ngrid);
        
    %% record results
        
        yscale = data_norms(yind);
        
        ytrialwidths(testind,yind,:) = ywidths * yscale;
        ycover(testind,yind,:) = ...
            (yranges(:,1)<=ynew & ynew<=yranges(:,2));
        yrangewidths(testind,yind,:) = (yranges(:,2)-yranges(:,1)) * yscale;

    end
end
end

==> anc/run_sims.m <==
%% Run Testing
% Run testing on a setting with a method. 
%% Implementation
function [PI_width,trialset_width,coverage] = ...
    run_sims(n,p,k,ntrial,alpha,setting,noisetype,ngrid)
% n     = number of sample
% p     = number of features
% k     = number of true features (sparsity)
% ntrial= number of trials
% alpha = level of confidence
% setting = 1 or 2
%     1 = independent features; 
%     2 = highly correlated features
% noisetype = 1 or 2
%     1 = N(0,1)
%     2 = t(5) distributed noise
results = zeros(4,3,ntrial);
rho = 1;
% fixed beta
if setting==1
    beta = [2*ones(k,1);zeros(p-k,1)]; 
else
    support = randsample(p,k); 
    beta = zeros(p,1); beta(support) = 2;
end
for i=1:ntrial
    % display
    if mod(i,10) == 1
        disp([' #trial = ' num2str(i) ' and p = ' num2str(p)]);
    end
    % Get testing data
    [X,Y,xnew,ynew,lambda] = getSetting(n,p,k,setting,noisetype,beta);
    [yranges,ywidths] = conformalAllMethods(X,Y,xnew,lambda,rho,alpha,ngrid);
    results(:,:,i) = [yranges(:,2) - yranges(:,1),ywidths',...
        yranges(:,1)<=ynew & yranges(:,2)>=ynew];
end
avgresults = mean(results,3);
PI_width = avgresults(:,1)';
trialset_width = avgresults(:,2)';
coverage = avgresults(:,3)';
end




==> anc/simulation_script.m <==
%% Preparation
install_glmnet;

%% Simulation
% script to run simulations

n = 200; p = 2000; k = 10; ntrial = 500; alpha = 0.1;

% methods: 'MaxTrim', 'RidgeTrim', 'SplitTrim', 'Split'

% all methods across all settings with n,p,k fixed
ngrid=400;
rng(1);
for setting=1:2, % 1 = independent features; 2 = highly correlated features
    for noisetype=1:2, % 1 = N(0,1), 2 = t(5) distributed noise
        filename = strcat('results_setting',num2str(setting),...
            '_noisetype',num2str(noisetype),'.txt');
        rng(1);
        [PI_width,trialset_width,coverage] = ...
            run_sims(n,p,k,ntrial,alpha,setting,noisetype,ngrid);
        dlmwrite(filename, ...
            [PI_width; trialset_width; coverage]);
    end
end

% varying p
ngrid=200;
p_vary = 100:100:3000; np = length(p_vary);
results_store = zeros(4,3,np);
rng(1);
for ip=1:np,
    [PI_width,trialset_width,coverage] = ...
        run_sims(n,p_vary(ip),k,ntrial,alpha,1,1,ngrid);
    results_store(:,:,ip) = [PI_width; trialset_width; coverage]';
end
% plot PI width
figure; hold on;
plot(p_vary,reshape(results_store(1,1,:),[1,np]),'b')
plot(p_vary,reshape(results_store(2,1,:),[1,np]),'r')
plot(p_vary,reshape(results_store(3,1,:),[1,np]),'k')
plot(p_vary,reshape(results_store(4,1,:),[1,np]),'g')
xlabel('Dimension p');
ylabel('PI width');
legend('MaxTrim','RidgeTrim','SplitTrim','Split');

set(gcf, 'PaperUnits', 'inches');
set(gcf, 'PaperPosition', [2.5 2.5 10 6]);
print -depsc PI_vary_p.eps -r100


% plot trial set width
figure; hold on;
plot(p_vary,reshape(results_store(1,2,:),[1,np]),'b')
plot(p_vary,reshape(results_store(2,2,:),[1,np]),'r')
plot(p_vary,reshape(results_store(3,2,:),[1,np]),'k')
xlabel('Dimension p');
ylabel('Trial set width');
legend('MaxTrim','RidgeTrim','SplitTrim');

set(gcf, 'PaperUnits', 'inches');
set(gcf, 'PaperPosition', [2.5 2.5 10 6]);
print -depsc TrialSet_vary_p.eps -r100



% varying k
k_vary = 2:2:30; nk = length(k_vary);
results_store = zeros(4,3,nk);
rng(1);
for ik=1:nk,
    [PI_width,trialset_width,coverage] = ...
        run_sims(n,p,k_vary(ik),ntrial,alpha,1,1,ngrid);
    results_store(:,:,ik) = [PI_width; trialset_width; coverage]';
end 
% plot PI width
figure; hold on;
plot(k_vary,reshape(results_store(1,1,:),[1,nk]),'b')
plot(k_vary,reshape(results_store(2,1,:),[1,nk]),'r')
plot(k_vary,reshape(results_store(3,1,:),[1,nk]),'k')
plot(k_vary,reshape(results_store(4,1,:),[1,nk]),'g')
xlabel('Sparsity k');
ylabel('PI width');
legend('MaxTrim','RidgeTrim','SplitTrim','Split');

set(gcf, 'PaperUnits', 'inches');
set(gcf, 'PaperPosition', [2.5 2.5 10 6]);
print -depsc PI_vary_k.eps -r100

% plot trial set width
figure; hold on;
plot(k_vary,reshape(results_store(1,2,:),[1,nk]),'b')
plot(k_vary,reshape(results_store(2,2,:),[1,nk]),'r')
plot(k_vary,reshape(results_store(3,2,:),[1,nk]),'k')
xlabel('Sparsity k');
ylabel('Trial set width');
legend('MaxTrim','RidgeTrim','SplitTrim');

set(gcf, 'PaperUnits', 'inches');
set(gcf, 'PaperPosition', [2.5 2.5 10 6]);
print -depsc TrialSet_vary_k.eps -r100


